EvoSkill: Automated Skill Discovery for Multi-Agent Systems

Coding agents are increasingly used as general-purpose problem solvers, but their flexibility does not by itself confer the domain expertise needed for specialized tasks. Recent work addresses this through \textit{agent skills}: reusable workflows, and code, that augment agents with domain-specific capabilities. Most skills today are hand-crafted, and existing evolutionary approaches optimize low-level artifacts (e.g. prompts \& code) that are tightly coupled to specific models and tasks. We introduce \textbf{EvoSkill}, a self-evolving framework that automatically discovers and refines agent skills through iterative failure analysis. EvoSkill analyzes execution failures, proposes new skills or edits to existing ones, and materializes them into structured, reusable skill folders. A Pareto frontier of agent programs governs selection, retaining only skills that improve held-out validation performance while the underlying model remains frozen. We evaluate EvoSkill on two benchmarks: OfficeQA, a grounded reasoning benchmark over U.S.\ Treasury data, where it improves exact-match accuracy by \textbf{7.3\%} (60.6\% $\to$ 67.9\%); and SealQA, a search-augmented QA benchmark with noisy retrieval, where it yields a \textbf{12.1\%} gain (26.6\% $\to$ 38.7\%). We also investigate the zero-shot transfer capabilties of skills evolved on one task to the other; in particular: skills evolved from SealQA transfers zero-shot to BrowseComp, improving accuracy by \textbf{5.3\%} without modification demonstrating that skill-level optimization produces transferable capabilities beyond the training task.

==> skills/analysis.py <==
#!/usr/bin/env python3
"""
Economic Time-Series Analysis Script

Performs inflation adjustment and linear regression on economic data.

Usage:
    python analyze_timeseries.py <data_file> [--output <output_file>]

Input JSON format:
{
    "nominal_values": [
        {"period": "1970-03", "value": 100.0},
        {"period": "1970-06", "value": 110.0}
    ],
    "cpi_values": [
        {"period": "1970-03", "value": 38.8},
        {"period": "1970-06", "value": 39.0}
    ],
    "base_period": "1970-03",
    "analysis_type": "linear_regression"
}

Output JSON format:
{
    "real_values": [
        {"period": "1970-03", "nominal": 100.0, "real": 100.0},
        {"period": "1970-06", "nominal": 110.0, "real": 109.44}
    ],
    "regression": {
        "slope": 44.00,
        "intercept": 231.52
    },
    "formatted_result": "[44.00, 231.52]"
}
"""

import json
import sys
from typing import Optional


def load_data(filepath: str) -> dict:
    """Load JSON data from file."""
    with open(filepath, 'r') as f:
        return json.load(f)


def validate_data(data: dict) -> tuple[bool, str]:
    """Validate input data structure."""
    required = ['nominal_values', 'cpi_values', 'base_period']
    for field in required:
        if field not in data:
            return False, f"Missing required field: {field}"

    if not data['nominal_values']:
        return False, "nominal_values cannot be empty"
    if not data['cpi_values']:
        return False, "cpi_values cannot be empty"

    return True, ""


def get_cpi_for_period(cpi_values: list, period: str) -> Optional[float]:
    """Get CPI value for a specific period."""
    for item in cpi_values:
        if item['period'] == period:
            return float(item['value'])
    return None


def adjust_for_inflation(nominal_values: list, cpi_values: list, base_period: str) -> list:
    """
    Adjust nominal values for inflation.

    Formula: Real Value = Nominal x (CPI_base / CPI_current)
    """
    cpi_base = get_cpi_for_period(cpi_values, base_period)
    if cpi_base is None:
        raise ValueError(f"Base period CPI not found: {base_period}")

    real_values = []
    for item in nominal_values:
        period = item['period']
        nominal = float(item['value'])

        cpi_current = get_cpi_for_period(cpi_values, period)
        if cpi_current is None:
            raise ValueError(f"CPI not found for period: {period}")

        real = nominal * (cpi_base / cpi_current)
        real_values.append({
            'period': period,
            'nominal': nominal,
            'real': round(real, 2)
        })

    return real_values


def linear_regression(values: list) -> tuple[float, float]:
    """
    Perform simple linear regression.

    Uses period index (0, 1, 2, ...) as x-values.
    Returns (slope, intercept) rounded to 2 decimal places.
    """
    n = len(values)
    if n < 2:
        raise ValueError("Need at least 2 data points for regression")

    # x values are indices 0, 1, 2, ...
    # y values are the real (inflation-adjusted) values
    y_values = [v['real'] for v in values]

    # Calculate means
    x_mean = (n - 1) / 2  # mean of 0, 1, ..., n-1
    y_mean = sum(y_values) / n

    # Calculate slope: sum((x-x_mean)(y-y_mean)) / sum((x-x_mean)^2)
    numerator = sum((i - x_mean) * (y - y_mean) for i, y in enumerate(y_values))
    denominator = sum((i - x_mean) ** 2 for i in range(n))

    if denominator == 0:
        slope = 0.0
    else:
        slope = numerator / denominator

    # Calculate intercept
    intercept = y_mean - slope * x_mean

    return round(slope, 2), round(intercept, 2)


def analyze(data: dict) -> dict:
    """Main analysis function."""
    # Validate
    valid, error = validate_data(data)
    if not valid:
        raise ValueError(error)

    # Adjust for inflation
    real_values = adjust_for_inflation(
        data['nominal_values'],
        data['cpi_values'],
        data['base_period']
    )

    # Perform analysis
    analysis_type = data.get('analysis_type', 'linear_regression')

    result = {
        'real_values': real_values
    }

    if analysis_type == 'linear_regression':
        slope, intercept = linear_regression(real_values)
        result['regression'] = {
            'slope': slope,
            'intercept': intercept
        }
        result['formatted_result'] = f"[{slope:.2f}, {intercept:.2f}]"

    return result


def main():
    if len(sys.argv) < 2:
        print("Usage: python analyze_timeseries.py <data_file> [--output <output_file>]")
        print("\nExample:")
        print("  python analyze_timeseries.py input.json")
        print("  python analyze_timeseries.py input.json --output results.json")
        sys.exit(1)

    input_file = sys.argv[1]
    output_file = None

    if '--output' in sys.argv:
        idx = sys.argv.index('--output')
        if idx + 1 < len(sys.argv):
            output_file = sys.argv[idx + 1]

    try:
        data = load_data(input_file)
        result = analyze(data)

        output = json.dumps(result, indent=2)

        if output_file:
            with open(output_file, 'w') as f:
                f.write(output)
            print(f"Results written to: {output_file}")
        else:
            print(output)

        # Print formatted result for easy extraction
        if 'formatted_result' in result:
            print(f"\nFormatted Answer: {result['formatted_result']}")

    except Exception as e:
        print(f"Error: {e}", file=sys.stderr)
        sys.exit(1)


if __name__ == "__main__":
    main()

